Conservative Binary Dynamics with a Spinning Black Hole at $\mathcal{O}(G^3)$ from Scattering Amplitudes

We compute the conservative two-body Hamiltonian of a compact binary system with a spinning black hole through $\mathcal{O}(G^3)$ to all orders in velocity, including linear and quadratic spin terms. To obtain our results we calculate the classical limit of the two-loop amplitude for the scattering of a massive scalar particle with a massive spin-1 particle minimally coupled to gravity. We employ modern scattering amplitude and loop integration techniques, in particular numerical unitarity, integration-by-parts identities, and the method of regions. The conservative potential in terms of rest-frame spin vectors is extracted by matching to a non-relativistic effective field theory. We also apply the Kosower-Maybee-O'Connell (KMOC) formalism to calculate the impulse in the covariant spin formalism directly from the amplitude. We work systematically in conventional dimensional regularization and explicitly evaluate all divergent integrals that appear in full- and effective-theory amplitudes, as well as in the phase-space integrals that arise in the KMOC formalism.

==> anc/Coefficients_Expanded.m <==
(*
Ancillary file for " Conservative Binary Hamiltonian with a Spinning Black Hole at O(G^3)".
The main results in this file are the velocity expansions of the momentum space matching coefficients in 3 space dimensions, cTildeExpanded[L,n] = expansions of cTilde^n_{L-1,0} in Eq. (8) to the fifth power in squared c.o.m. momentum, and the velocity expansions of position space-coefficients, cExpanded[L, n] = expansions of c[L, n] in Eq. (18), given as linear sums of cTildeExpanded[L, n]
*)

(* 
Conventions:
    labels 1, 2 correspond to: vector(1), scalar(2).
    p = ceter of mass momentum
    p2 = p^2, squared three-momentum in the c.o.m. frame
    cTildeExpanded[k,n] = velocity expansion of cTilde^n_{k-1,0} in Eq. (8) to order p2^5
*)

(* Now we give the formulas for obtaining position-space coefficients cExpanded[L, n] as linear sums of momentum-space coefficients cTildeExpanded[L, n], before presenting results for cTildeExpanded[L, n] themselves.
*)

cExpanded[1, 1] = cTildeExpanded[1, 1];
 
cExpanded[1, 2] = -cTildeExpanded[1, 2];
 
cExpanded[1, 3] = 3*cTildeExpanded[1, 3];
 
cExpanded[1, 4] = 0;
 
cExpanded[1, 5] = -cTildeExpanded[1, 3];
 
cExpanded[2, 1] = cTildeExpanded[2, 1];
 
cExpanded[2, 2] = -2*cTildeExpanded[2, 2];
 
cExpanded[2, 3] = 8*cTildeExpanded[2, 3];
 
cExpanded[2, 4] = 2*cTildeExpanded[2, 4];
 
cExpanded[2, 5] = -3*cTildeExpanded[2, 3] - p2*cTildeExpanded[2, 4] - 2*cTildeExpanded[2, 5];
 
cExpanded[3, 1] = cTildeExpanded[3, 1];
 
cExpanded[3, 2] = -3*cTildeExpanded[3, 2];
 
cExpanded[3, 3] = 15*cTildeExpanded[3, 3];
 
cExpanded[3, 4] = 6*cTildeExpanded[3, 4];
 
cExpanded[3, 5] = -6*cTildeExpanded[3, 3] - 3*p2*cTildeExpanded[3, 4] - 6*cTildeExpanded[3, 5];

cTildeExpanded[1, 1] = -(m1*m2) + (-4 - (3*m1)/(2*m2) - (3*m2)/(2*m1))*p2 + 
     ((5*m1)/(8*m2^3) - 9/(4*m1*m2) + (5*m2)/(8*m1^3))*p2^2 - 
     ((m1^2 + m2^2)*(7*m1^4 - 22*m1^2*m2^2 + 7*m2^4)*p2^3)/(16*m1^5*m2^5) + 
     ((45*m1^8 - 84*m1^6*m2^2 - 50*m1^4*m2^4 - 84*m1^2*m2^6 + 45*m2^8)*p2^4)/
      (128*m1^7*m2^7) - ((m1^2 + m2^2)*(77*m1^8 - 212*m1^6*m2^2 + 
        142*m1^4*m2^4 - 212*m1^2*m2^6 + 77*m2^8)*p2^5)/(256*m1^9*m2^9);
 
cTildeExpanded[1, 2] = -2 - (3*m2)/(2*m1) + ((-8*m1 - (18*m1^2)/m2 + 5*m2)*p2)/(8*m1^3) + 
     ((15*m1^4 + 15*m1^2*m2^2 + 12*m1*m2^3 - 7*m2^4)*p2^2)/(16*m1^5*m2^3) - 
     ((84*m1^6 + 50*m1^4*m2^2 + 84*m1^2*m2^4 + 80*m1*m2^5 - 45*m2^6)*p2^3)/
      (128*m1^7*m2^5) + ((135*m1^8 + 70*m1^6*m2^2 + 70*m1^4*m2^4 + 
        135*m1^2*m2^6 + 140*m1*m2^7 - 77*m2^8)*p2^4)/(256*m1^9*m2^7) - 
     ((462*m1^10 + 225*m1^8*m2^2 + 196*m1^6*m2^4 + 225*m1^4*m2^6 + 
        462*m1^2*m2^8 + 504*m1*m2^9 - 273*m2^10)*p2^5)/(1024*m1^11*m2^9);
 
cTildeExpanded[1, 3] = m2/(2*m1) + ((8*m1 + (6*m1^2)/m2 - m2)*p2)/(8*m1^3) + 
     ((-5*m1^4 - 3*m1^2*m2^2 - 12*m1*m2^3 + m2^4)*p2^2)/(16*m1^5*m2^3) + 
     ((28*m1^6 + 10*m1^4*m2^2 + 12*m1^2*m2^4 + 80*m1*m2^5 - 5*m2^6)*p2^3)/
      (128*m1^7*m2^5) - ((45*m1^8 + 14*m1^6*m2^2 + 10*m1^4*m2^4 + 
        15*m1^2*m2^6 + 140*m1*m2^7 - 7*m2^8)*p2^4)/(256*m1^9*m2^7) + 
     ((154*m1^10 + 45*m1^8*m2^2 + 28*m1^6*m2^4 + 25*m1^4*m2^6 + 
        42*m1^2*m2^8 + 504*m1*m2^9 - 21*m2^10)*p2^5)/(1024*m1^11*m2^9);
 
cTildeExpanded[1, 4] = 0;
 
cTildeExpanded[1, 5] = 0;
 
cTildeExpanded[2, 1] = (m1*m2*(m1^2 + 3*m1*m2 + m2^2))/(2*(m1 + m2)) + 
     ((10*m1^4 + 67*m1^3*m2 + 117*m1^2*m2^2 + 67*m1*m2^3 + 10*m2^4)*p2)/
      (4*m1^2*m2 + 4*m1*m2^2) - (3*(9*m1^6 + 5*m1^5*m2 - 135*m1^4*m2^2 - 
        267*m1^3*m2^3 - 135*m1^2*m2^4 + 5*m1*m2^5 + 9*m2^6)*p2^2)/
      (16*m1^3*m2^3*(m1 + m2)) + ((52*m1^8 + 37*m1^7*m2 - 365*m1^6*m2^2 - 
        287*m1^5*m2^3 + 161*m1^4*m2^4 - 287*m1^3*m2^5 - 365*m1^2*m2^6 + 
        37*m1*m2^7 + 52*m2^8)*p2^3)/(32*m1^5*m2^5*(m1 + m2)) - 
     ((425*m1^10 + 335*m1^9*m2 - 2295*m1^8*m2^2 - 1845*m1^7*m2^3 + 
        903*m1^6*m2^4 + 771*m1^5*m2^5 + 903*m1^4*m2^6 - 1845*m1^3*m2^7 - 
        2295*m1^2*m2^8 + 335*m1*m2^9 + 425*m2^10)*p2^4)/
      (256*m1^7*m2^7*(m1 + m2)) + 
     (3*(294*m1^12 + 245*m1^11*m2 - 1383*m1^10*m2^2 - 1139*m1^9*m2^3 + 
        536*m1^8*m2^4 + 451*m1^7*m2^5 + 451*m1^6*m2^6 + 451*m1^5*m2^7 + 
        536*m1^4*m2^8 - 1139*m1^3*m2^9 - 1383*m1^2*m2^10 + 245*m1*m2^11 + 
        294*m2^12)*p2^5)/(512*m1^9*m2^9*(m1 + m2));
 
cTildeExpanded[2, 2] = (12*m1^3 + 45*m1^2*m2 + 41*m1*m2^2 + 10*m2^3)/(4*m1^2 + 4*m1*m2) + 
     (3*(63*m1^4 + 182*m1^3*m2 + 137*m1^2*m2^2 + 13*m1*m2^3 - 9*m2^4)*p2)/
      (16*m1^3*m2*(m1 + m2)) - ((168*m1^6 + 120*m1^5*m2 - 341*m1^4*m2^2 + 
        37*m1^3*m2^3 + 418*m1^2*m2^4 + 66*m1*m2^5 - 52*m2^6)*p2^2)/
      (32*m1^5*m2^3*(m1 + m2)) + ((1065*m1^8 + 810*m1^7*m2 - 1448*m1^6*m2^2 - 
        1316*m1^5*m2^3 - 2198*m1^4*m2^4 + 110*m1^3*m2^5 + 2835*m1^2*m2^6 + 
        505*m1*m2^7 - 425*m2^8)*p2^3)/(256*m1^7*m2^5*(m1 + m2)) - 
     (3*(648*m1^10 + 516*m1^9*m2 - 799*m1^8*m2^2 - 714*m1^7*m2^3 - 
        766*m1^6*m2^4 - 766*m1^5*m2^5 - 1394*m1^4*m2^6 + 31*m1^3*m2^7 + 
        1798*m1^2*m2^8 + 336*m1*m2^9 - 294*m2^10)*p2^4)/
      (512*m1^9*m2^7*(m1 + m2)) - 
     ((-7497*m1^12 - 6174*m1^11*m2 + 8857*m1^10*m2^2 + 7921*m1^9*m2^3 + 
        7654*m1^8*m2^4 + 7534*m1^7*m2^5 + 8781*m1^6*m2^6 + 8901*m1^5*m2^7 + 
        16648*m1^4*m2^8 - 140*m1^3*m2^9 - 21399*m1^2*m2^10 - 4095*m1*m2^11 + 
        3675*m2^12)*p2^5)/(2048*m1^11*m2^9*(m1 + m2));
 
cTildeExpanded[2, 3] = -1/32*(m2*(18*m1^2 + 58*m1*m2 + 27*m2^2))/(m1*(m1 + m2)) - 
     ((92*m1^4 + 542*m1^3*m2 + 701*m1^2*m2^2 + 209*m1*m2^3 - 26*m2^4)*p2)/
      (64*m1^3*m2*(m1 + m2)) + ((428*m1^6 + 268*m1^5*m2 - 3394*m1^4*m2^2 - 
        2498*m1^3*m2^3 + 2530*m1^2*m2^4 + 1538*m1*m2^5 - 171*m2^6)*p2^2)/
      (512*m1^5*m2^3*(m1 + m2)) + 
     ((-768*m1^8 - 578*m1^7*m2 + 3012*m1^6*m2^2 + 2696*m1^5*m2^3 + 
        5498*m1^4*m2^4 + 4994*m1^3*m2^5 - 4169*m1^2*m2^6 - 3109*m1*m2^7 + 
        318*m2^8)*p2^3)/(1024*m1^7*m2^5*(m1 + m2)) - 
     ((-3010*m1^10 - 2458*m1^9*m2 + 9353*m1^8*m2^2 + 8297*m1^7*m2^3 + 
        9101*m1^6*m2^4 + 8861*m1^5*m2^5 + 21324*m1^4*m2^6 + 20740*m1^3*m2^7 - 
        15710*m1^2*m2^8 - 12870*m1*m2^9 + 1239*m2^10)*p2^4)/
      (4096*m1^9*m2^7*(m1 + m2)) + 
     ((-6076*m1^12 - 5194*m1^11*m2 + 16781*m1^10*m2^2 + 14957*m1^9*m2^3 + 
        13726*m1^8*m2^4 + 13316*m1^7*m2^5 + 17337*m1^6*m2^6 + 
        17097*m1^5*m2^7 + 43308*m1^4*m2^8 + 43374*m1^3*m2^9 - 
        31069*m1^2*m2^10 - 26813*m1*m2^11 + 2466*m2^12)*p2^5)/
      (8192*m1^11*m2^9*(m1 + m2));
 
cTildeExpanded[2, 4] = (-14*m1^4 - 60*m1^3*m2 - 51*m1^2*m2^2 + m1*m2^3 + 8*m2^4)/
      (32*m1^3*m2*(m1 + m2)) + ((28*m1^6 - 4*m1^5*m2 - 230*m1^4*m2^2 - 
        30*m1^3*m2^3 + 258*m1^2*m2^4 + 66*m1*m2^5 - 39*m2^6)*p2)/
      (128*m1^5*m2^3*(m1 + m2)) + ((-84*m1^8 - 14*m1^7*m2 + 476*m1^6*m2^2 + 
        352*m1^5*m2^3 + 978*m1^4*m2^4 + 566*m1^3*m2^5 - 923*m1^2*m2^6 - 
        367*m1*m2^7 + 174*m2^8)*p2^2)/(512*m1^7*m2^5*(m1 + m2)) - 
     ((-70*m1^10 - 22*m1^9*m2 + 428*m1^8*m2^2 + 329*m1^7*m2^3 + 
        447*m1^6*m2^4 + 423*m1^5*m2^5 + 1059*m1^4*m2^6 + 760*m1^3*m2^7 - 
        896*m1^2*m2^8 - 438*m1*m2^9 + 189*m2^10)*p2^3)/
      (512*m1^9*m2^7*(m1 + m2)) + 
     ((-490*m1^12 - 196*m1^11*m2 + 3443*m1^10*m2^2 + 2783*m1^9*m2^3 + 
        3082*m1^8*m2^4 + 2942*m1^7*m2^5 + 3843*m1^6*m2^6 + 3723*m1^5*m2^7 + 
        9200*m1^4*m2^8 + 7264*m1^3*m2^9 - 7155*m1^2*m2^10 - 3963*m1*m2^11 + 
        1620*m2^12)*p2^4)/(4096*m1^11*m2^9*(m1 + m2)) - 
     ((-3528*m1^14 - 1608*m1^13*m2 + 28580*m1^12*m2^2 + 24020*m1^11*m2^3 + 
        24348*m1^10*m2^4 + 23532*m1^9*m2^5 + 25942*m1^8*m2^6 + 
        25302*m1^7*m2^7 + 33598*m1^6*m2^8 + 32750*m1^5*m2^9 + 
        79458*m1^4*m2^10 + 66210*m1^3*m2^11 - 57822*m1^2*m2^12 - 
        34878*m1*m2^13 + 13761*m2^14)*p2^5)/(32768*m1^13*m2^11*(m1 + m2));
 
cTildeExpanded[2, 5] = -1/64*(m2*(26*m1^2 + 34*m1*m2 + 11*m2^2))/(m1*(m1 + m2)) - 
     ((8*m1^4 + 110*m1^3*m2 + 137*m1^2*m2^2 + 29*m1*m2^3 - 14*m2^4)*p2)/
      (128*m1^3*m2*(m1 + m2)) - ((52*m1^6 + 84*m1^5*m2 + 818*m1^4*m2^2 + 
        978*m1^3*m2^3 + 158*m1^2*m2^4 - 2*m1*m2^5 + 107*m2^6)*p2^2)/
      (1024*m1^5*m2^3*(m1 + m2)) + 
     ((152*m1^8 + 202*m1^7*m2 + 816*m1^6*m2^2 + 748*m1^5*m2^3 + 
        758*m1^4*m2^4 + 1078*m1^3*m2^5 + 343*m1^2*m2^6 + 91*m1*m2^7 + 
        218*m2^8)*p2^3)/(2048*m1^7*m2^5*(m1 + m2)) - 
     ((710*m1^10 + 878*m1^9*m2 + 2561*m1^8*m2^2 + 2297*m1^7*m2^3 + 
        1613*m1^6*m2^4 + 1565*m1^5*m2^5 + 2268*m1^4*m2^6 + 3436*m1^3*m2^7 + 
        1402*m1^2*m2^8 + 546*m1*m2^9 + 903*m2^10)*p2^4)/
      (8192*m1^9*m2^7*(m1 + m2)) + 
     ((1568*m1^12 + 1862*m1^11*m2 + 4513*m1^10*m2^2 + 4009*m1^9*m2^3 + 
        2646*m1^8*m2^4 + 2516*m1^7*m2^5 + 2509*m1^6*m2^6 + 2509*m1^5*m2^7 + 
        3892*m1^4*m2^8 + 6038*m1^3*m2^9 + 2839*m1^2*m2^10 + 1327*m1*m2^11 + 
        1878*m2^12)*p2^5)/(16384*m1^11*m2^9*(m1 + m2));
 
cTildeExpanded[3, 1] = -1/4*(m1*m2*(m1^2 + 8*m1*m2 + m2^2)) - 
     ((25*m1^4 + 230*m1^3*m2 + 517*m1^2*m2^2 + 230*m1*m2^3 + 25*m2^4)*p2)/
      (8*m1*m2) - ((-525*m1^6 + 899*m1^5*m2 + 21266*m1^4*m2^2 + 
        44554*m1^3*m2^3 + 21266*m1^2*m2^4 + 899*m1*m2^5 - 525*m2^6)*p2^2)/
      (160*m1^3*m2^3) - ((19110*m1^8 - 25673*m1^7*m2 - 319287*m1^6*m2^2 + 
        114789*m1^5*m2^3 + 1009831*m1^4*m2^4 + 114789*m1^3*m2^5 - 
        319287*m1^2*m2^6 - 25673*m1*m2^7 + 19110*m2^8)*p2^3)/
      (4480*m1^5*m2^5) + ((883575*m1^10 - 901885*m1^9*m2 - 
        10296086*m1^8*m2^2 + 3356582*m1^7*m2^3 + 16610302*m1^6*m2^4 - 
        2751562*m1^5*m2^5 + 16610302*m1^4*m2^6 + 3356582*m1^3*m2^7 - 
        10296086*m1^2*m2^8 - 901885*m1*m2^9 + 883575*m2^10)*p2^4)/
      (161280*m1^7*m2^7) - ((2207205*m1^12 - 1769136*m1^11*m2 - 
        20928485*m1^10*m2^2 + 6088145*m1^9*m2^3 + 27697360*m1^8*m2^4 - 
        5459275*m1^7*m2^5 + 12733633*m1^6*m2^6 - 5459275*m1^5*m2^7 + 
        27697360*m1^4*m2^8 + 6088145*m1^3*m2^9 - 20928485*m1^2*m2^10 - 
        1769136*m1*m2^11 + 2207205*m2^12)*p2^5)/(322560*m1^9*m2^9);
 
cTildeExpanded[3, 2] = (-84*m1^5 - 636*m1^4*m2 - 1490*m1^3*m2^2 - 1428*m1^2*m2^3 - 
       570*m1*m2^4 - 75*m2^5)/(24*m1*(m1 + m2)^2) - 
     ((3384*m1^6 + 19940*m1^5*m2 + 40225*m1^4*m2^2 + 34882*m1^3*m2^3 + 
        12034*m1^2*m2^4 + 478*m1*m2^5 - 315*m2^6)*p2)/
      (96*m1^3*m2*(m1 + m2)^2) + 
     ((81237*m1^8 + 82670*m1^7*m2 - 920332*m1^6*m2^2 - 2205770*m1^5*m2^3 - 
        1471890*m1^4*m2^4 + 96642*m1^3*m2^5 + 325710*m1^2*m2^6 + 
        20498*m1*m2^7 - 19110*m2^8)*p2^2)/(4480*m1^5*m2^3*(m1 + m2)^2) + 
     ((-869414*m1^10 - 835950*m1^9*m2 + 5912106*m1^8*m2^2 + 
        10447962*m1^7*m2^3 + 8552810*m1^6*m2^4 + 13611486*m1^5*m2^5 + 
        12035415*m1^4*m2^6 - 767424*m1^3*m2^7 - 3720398*m1^2*m2^8 - 
        229470*m1*m2^9 + 294525*m2^10)*p2^3)/(53760*m1^7*m2^5*(m1 + m2)^2) - 
     ((-59546210*m1^12 - 61978455*m1^11*m2 + 336786395*m1^10*m2^2 + 
        608107170*m1^9*m2^3 + 391722969*m1^8*m2^4 + 244804098*m1^7*m2^5 + 
        339463509*m1^6*m2^6 + 816470820*m1^5*m2^7 + 764934555*m1^4*m2^8 - 
        57732191*m1^3*m2^9 - 264223212*m1^2*m2^10 - 14677606*m1*m2^11 + 
        24279255*m2^12)*p2^4)/(3548160*m1^9*m2^7*(m1 + m2)^2) + 
     ((-3387289780*m1^14 - 3885830312*m1^13*m2 + 16784669291*m1^12*m2^2 + 
        31235780433*m1^11*m2^3 + 19234242027*m1^10*m2^4 + 
        11116957137*m1^9*m2^5 + 11104174653*m1^8*m2^6 + 
        9857230383*m1^7*m2^7 + 15301771485*m1^6*m2^8 + 
        42844477247*m1^5*m2^9 + 41164162897*m1^4*m2^10 - 
        3938042290*m1^3*m2^11 - 15354339078*m1^2*m2^12 - 756831378*m1*m2^13 + 
        1537160625*m2^14)*p2^5)/(184504320*m1^11*m2^9*(m1 + m2)^2);
 
cTildeExpanded[3, 3] = (m2*(132*m1^4 + 1000*m1^3*m2 + 2025*m1^2*m2^2 + 1381*m1*m2^3 + 
        264*m2^4))/(240*m1*(m1 + m2)^2) + 
     ((14448*m1^6 + 158568*m1^5*m2 + 515832*m1^4*m2^2 + 659844*m1^3*m2^3 + 
        339726*m1^2*m2^4 + 45280*m1*m2^5 - 6027*m2^6)*p2)/
      (6720*m1^3*m2*(m1 + m2)^2) + 
     ((-136920*m1^8 - 82330*m1^7*m2 + 4693788*m1^6*m2^2 + 
        14765754*m1^5*m2^3 + 14961406*m1^4*m2^4 + 3519918*m1^3*m2^5 - 
        2028291*m1^2*m2^6 - 615163*m1*m2^7 + 85470*m2^8)*p2^2)/
      (80640*m1^5*m2^3*(m1 + m2)^2) - 
     ((-3415104*m1^10 - 3074714*m1^9*m2 + 50503754*m1^8*m2^2 + 
        85454614*m1^7*m2^3 + 30430604*m1^6*m2^4 + 124279366*m1^5*m2^5 + 
        238617275*m1^4*m2^6 + 86369374*m1^3*m2^7 - 42189451*m1^2*m2^8 - 
        16359920*m1*m2^9 + 2297988*m2^10)*p2^3)/(1774080*m1^7*m2^5*
       (m1 + m2)^2) + ((-210270060*m1^12 - 247532516*m1^11*m2 + 
        2150235247*m1^10*m2^2 + 3717250464*m1^9*m2^3 + 1048361856*m1^8*m2^4 - 
        789766686*m1^7*m2^5 - 1269268713*m1^6*m2^6 + 5393620524*m1^5*m2^7 + 
        12619524888*m1^4*m2^8 + 5031577764*m1^3*m2^9 - 
        2441223911*m1^2*m2^10 - 1035117743*m1*m2^11 + 144744600*m2^12)*p2^4)/
      (92252160*m1^9*m2^7*(m1 + m2)^2) + 
     ((1990436448*m1^14 + 2713765184*m1^13*m2 - 16214253104*m1^12*m2^2 - 
        28887049980*m1^11*m2^3 - 7223917592*m1^10*m2^4 + 
        7301966252*m1^9*m2^5 + 8198525770*m1^8*m2^6 + 11091773968*m1^7*m2^7 + 
        16682291632*m1^6*m2^8 - 42093888256*m1^5*m2^9 - 
        109223172092*m1^4*m2^10 - 44758080012*m1^3*m2^11 + 
        22768322164*m1^2*m2^12 + 9966005972*m1*m2^13 - 1380632253*m2^14)*
       p2^5)/(738017280*m1^11*m2^9*(m1 + m2)^2);
 
cTildeExpanded[3, 4] = (5628*m1^6 + 49536*m1^5*m2 + 119982*m1^4*m2^2 + 111716*m1^3*m2^3 + 
       33749*m1^2*m2^4 - 4973*m1*m2^5 - 2891*m2^6)/
      (6720*m1^3*m2*(m1 + m2)^2) + 
     ((-45528*m1^8 - 109202*m1^7*m2 + 965286*m1^6*m2^2 + 2559750*m1^5*m2^3 + 
        1043018*m1^4*m2^4 - 1657386*m1^3*m2^5 - 1397739*m1^2*m2^6 - 
        164033*m1*m2^7 + 59997*m2^8)*p2)/(80640*m1^5*m2^3*(m1 + m2)^2) + 
     ((1890504*m1^10 + 5835596*m1^9*m2 - 9835520*m1^8*m2^2 + 
        7122746*m1^7*m2^3 + 47864968*m1^6*m2^4 - 42435394*m1^5*m2^5 - 
        92551154*m1^4*m2^6 + 25093622*m1^3*m2^7 + 62938621*m1^2*m2^8 + 
        10659437*m1*m2^9 - 3789093*m2^10)*p2^2)/(3548160*m1^7*m2^5*
       (m1 + m2)^2) - ((49369320*m1^12 + 185901236*m1^11*m2 + 
        36268034*m1^10*m2^2 + 1047271998*m1^9*m2^3 + 3576123450*m1^8*m2^4 + 
        5386877823*m1^7*m2^5 + 5829059358*m1^6*m2^6 + 2165169333*m1^5*m2^7 - 
        1406427552*m1^4*m2^8 + 684820623*m1^3*m2^9 + 1884570776*m1^2*m2^10 + 
        360868457*m1*m2^11 - 130498368*m2^12)*p2^3)/(92252160*m1^9*m2^7*
       (m1 + m2)^2) + ((202222020*m1^14 + 842482784*m1^13*m2 + 
        628649898*m1^12*m2^2 + 5882274224*m1^11*m2^3 + 
        19127992621*m1^10*m2^4 + 30435661586*m1^9*m2^5 + 
        37199516899*m1^8*m2^6 + 39810891904*m1^7*m2^7 + 
        36875353345*m1^6*m2^8 + 16030510826*m1^5*m2^9 - 
        4569109379*m1^4*m2^10 + 2646706460*m1^3*m2^11 + 
        8649507561*m1^2*m2^12 + 1772422691*m1*m2^13 - 659038380*m2^14)*p2^4)/
      (369008640*m1^11*m2^9*(m1 + m2)^2) - 
     ((28354133808*m1^16 + 123951714034*m1^15*m2 + 104009792490*m1^14*m2^2 + 
        902955827130*m1^13*m2^3 + 3002832675754*m1^12*m2^4 + 
        4945595636422*m1^11*m2^5 + 6343163312620*m1^10*m2^6 + 
        7273494874310*m1^9*m2^7 + 7530470436940*m1^8*m2^8 + 
        7217847811124*m1^7*m2^9 + 6314134731896*m1^6*m2^10 + 
        2788459518428*m1^5*m2^11 - 703262547128*m1^4*m2^12 + 
        300134017956*m1^3*m2^13 + 1333511891603*m1^2*m2^14 + 
        286223323311*m1*m2^15 - 109491683301*m2^16)*p2^5)/
      (50185175040*m1^13*m2^11*(m1 + m2)^2);
 
cTildeExpanded[3, 5] = (m2*(432*m1^4 + 1520*m1^3*m2 + 1765*m1^2*m2^2 + 901*m1*m2^3 + 
        214*m2^4))/(960*m1*(m1 + m2)^2) + 
     ((4648*m1^6 + 106768*m1^5*m2 + 348602*m1^4*m2^2 + 432624*m1^3*m2^3 + 
        225346*m1^2*m2^4 + 33380*m1*m2^5 - 5537*m2^6)*p2)/
      (26880*m1^3*m2*(m1 + m2)^2) + 
     ((21840*m1^8 - 19240*m1^7*m2 + 1580238*m1^6*m2^2 + 5905524*m1^5*m2^3 + 
        7173256*m1^4*m2^4 + 3060108*m1^3*m2^5 + 24159*m1^2*m2^6 - 
        61933*m1*m2^7 + 81690*m2^8)*p2^2)/(322560*m1^5*m2^3*(m1 + m2)^2) - 
     ((1158696*m1^10 + 612904*m1^9*m2 + 8065754*m1^8*m2^2 + 
        6574054*m1^7*m2^3 - 43710628*m1^6*m2^4 - 59064014*m1^5*m2^5 - 
        6204082*m1^4*m2^6 + 8710804*m1^3*m2^7 - 4760521*m1^2*m2^8 + 
        17848*m1*m2^9 + 2234463*m2^10)*p2^3)/(7096320*m1^7*m2^5*
       (m1 + m2)^2) + ((30110080*m1^12 + 33487832*m1^11*m2 + 
        99616735*m1^10*m2^2 + 130354750*m1^9*m2^3 - 177234236*m1^8*m2^4 - 
        256679824*m1^7*m2^5 - 184362251*m1^6*m2^6 - 127172446*m1^5*m2^7 + 
        224891488*m1^4*m2^8 + 181505850*m1^3*m2^9 - 54331059*m1^2*m2^10 + 
        25642995*m1*m2^11 + 47337290*m2^12)*p2^4)/(123002880*m1^9*m2^7*
       (m1 + m2)^2) - ((960911952*m1^14 + 1368249280*m1^13*m2 + 
        2500576132*m1^12*m2^2 + 4385995904*m1^11*m2^3 + 
        2295793604*m1^10*m2^4 + 6424405480*m1^9*m2^5 + 
        15921760490*m1^8*m2^6 + 19061539724*m1^7*m2^7 + 
        13445937140*m1^6*m2^8 + 7976343868*m1^5*m2^9 + 
        10188698624*m1^4*m2^10 + 5730703268*m1^3*m2^11 - 
        540573980*m1^2*m2^12 + 1212850036*m1*m2^13 + 1361713353*m2^14)*p2^5)/
      (2952069120*m1^11*m2^9*(m1 + m2)^2);


==> anc/EFT_Amplitudes.m <==
(* ::Package:: *)

 (*
Ancillary file for "Conservative Binary Dynamics with a Spinning Black Hole at O(G^3) from Scattering Amplitudes"
This file provides the EFT amplitudes (see Eq. (9)) used in this computation.
*)

(* 
Conventions:
    labels 1, 2 correspond to: vector(1), scalar(2).
    p = ceter of mass momentum
    p2 = p^2
    q2 = q^2 (spatial q squared)
    E1 = Sqrt[m1^2+p^2] 
    E2 = Sqrt[m2^2+p^2]
    Etot = E1+E2
    sigma = (E1*E2+p^2)/(m1*m2)
    xi = E1*E2/(E1+E2)^2
    ep = (3-d)/2
    
    AmplEFT[L] = Returns the L-Loop EFT Amplitude expanded in terms 1/q2, 1/Sqrt[q2], q2^0
*)

EFTNormFactor = G/Gamma[1/2-ep](Pi^((3-2ep)/2));

(* Integral Table *)

Int[1,1] = (2^(-3 + 2*ep)*Pi^(-3/2 + ep)*Gamma[1/2 - ep]^2*Gamma[1/2 + ep])/Gamma[1 - 2*ep];
Int[1,2] = (I*2^(-4 + 2*ep)*Pi^(-1 + ep)*Gamma[-ep]^2*Gamma[1 + ep])/Gamma[-2*ep];
Int[2,1] = (2^(-6 + 4*ep)*Pi^(-3 + 2*ep)*Gamma[1/2 - ep]^3*Gamma[2*ep])/Gamma[3/2 - 3*ep];
Int[2,2] = ((-I)*2^(-7 + 4*ep)*Pi^(-5/2 + 2*ep)*Gamma[1/2 - 2*ep]*Gamma[1/2 - ep]^2*Gamma[-ep]*Gamma[1/2 + 2*ep])/(Gamma[1/2 - 3*ep]*Gamma[1 - 2*ep]);
Int[2,3] = -(2^(-7 + 4*ep)*Pi^(-2 + 2*ep)*Gamma[-ep]^3*Gamma[1 + 2*ep])/(3*Gamma[-3*ep]);

(* G^1 EFT amplitude *)

AmplEFT[1] := EFTNormFactor*1/q2(-4*(Op[1]*CF[1, 1][p2] + Op[2]*CF[1, 2][p2] + Op[3]*CF[1, 3][p2] + Op[4]*CF[1, 4][p2]));

(* G^2 EFT amplitude *)

AmplEFT[2,-2] := (32*Etot*xi*Int[1, 2]*Op[1]*CF[1, 1][p2]^2)/Sqrt[p2] + (32*Etot*xi*Int[1, 2]*Op[2]*CF[1, 1][p2]*CF[1, 2][p2])/Sqrt[p2] + Op[4]*((8*(1 - 4*ep)*Etot*xi*Int[1, 2]*CF[1, 2][p2]^2)/((-1 + 2*ep)*Sqrt[p2]) + (16*Etot*xi*Int[1, 2]*CF[1, 1][p2]*CF[1, 3][p2])/((1 - 2*ep)*p2^(3/2))) + Op[3]*((16*ep*Etot*Sqrt[p2]*xi*Int[1, 2]*CF[1, 2][p2]^2)/(1 - 2*ep) + (32*(-1 + ep)*Etot*xi*Int[1, 2]*CF[1, 1][p2]*CF[1, 3][p2])/((-1 + 2*ep)*Sqrt[p2]));
AmplEFT[2,-1] := Op[1]*((8*(1 + xi*(-3 - (4*ep*Etot^2*xi)/p2))*Int[1, 1]*CF[1, 1][p2]^2)/(Etot*xi) - 16*Int[1, 1]*CF[2, 1][p2] + 32*Etot*xi*Int[1, 1]*CF[1, 1][p2]*Derivative[1][CF[1, 1]][p2]) + Op[2]*(-16*Int[1, 1]*CF[2, 2][p2] + 16*Etot*xi*Int[1, 1]*CF[1, 2][p2]*Derivative[1][CF[1, 1]][p2] + CF[1, 1][p2]*((8*(1 - 3*xi + (2*(1 - 2*ep)*Etot^2*xi^2)/p2)*Int[1, 1]*CF[1, 2][p2])/(Etot*xi) + 16*Etot*xi*Int[1, 1]*Derivative[1][CF[1, 2]][p2])) + Op[4]*((2*(-1 + 2*ep)*(4*(-1 + ep)*Etot^2*xi^2 + p2*(-1 + 3*xi))*Int[1, 1]*CF[1, 2][p2]^2)/((-1 + ep)*Etot*p2*xi) + (16*Etot*xi*Int[1, 1]*CF[1, 1][p2]*CF[1, 3][p2])/p2^2 - 16*Int[1, 1]*CF[2, 4][p2] + CF[1, 2][p2]*((-16*Etot*xi*Int[1, 1]*CF[1, 3][p2])/p2 + (8*(1 - 2*ep)*Etot*xi*Int[1, 1]*Derivative[1][CF[1, 2]][p2])/(-1 + ep))) + Op[3]*(((-1 + 2*ep)*(4*(-1 + ep)*Etot^2*xi^2 + p2*(-1 + 3*xi))*Int[1, 1]*CF[1, 2][p2]^2)/((-1 + ep)*Etot*xi) - 16*Int[1, 1]*CF[2, 3][p2] + (4*(-3 + 2*ep)*Etot*xi*Int[1, 1]*CF[1, 3][p2]*Derivative[1][CF[1, 1]][p2])/(-1 + ep) + CF[1, 2][p2]*((4*(-1 + 2*ep)*Etot*xi*Int[1, 1]*CF[1, 3][p2])/(-1 + ep) + (4*(1 - 2*ep)*Etot*p2*xi*Int[1, 1]*Derivative[1][CF[1, 2]][p2])/(-1 + ep)) + CF[1, 1][p2]*(((8*(1 - 2*ep)*Etot*xi*Int[1, 1])/p2 - (2*(-3 + 2*ep)*(-1 + 3*xi)*Int[1, 1])/((-1 + ep)*Etot*xi))*CF[1, 3][p2] + (4*(-3 + 2*ep)*Etot*xi*Int[1, 1]*Derivative[1][CF[1, 3]][p2])/(-1 + ep)));
AmplEFT[2] := EFTNormFactor^2*q2^(-2*ep)*(AmplEFT[2,-2]/q2+AmplEFT[2,-1]/Sqrt[q2]);

(* G^3 EFT amplitude *)

AmplEFT[3,-2] := (-256*Etot^2*xi^2*Int[2, 3]*Op[1]*CF[1, 1][p2]^3)/p2 - (256*Etot^2*xi^2*Int[2, 3]*Op[2]*CF[1, 1][p2]^2*CF[1, 2][p2])/p2 + Op[4]*((64*(-1 + 6*ep)*Etot^2*xi^2*Int[2, 3]*CF[1, 1][p2]*CF[1, 2][p2]^2)/((-1 + 3*ep)*p2) + (128*Etot^2*xi^2*Int[2, 3]*CF[1, 1][p2]^2*CF[1, 3][p2])/((-1 + 3*ep)*p2^2)) + Op[3]*((256*ep*Etot^2*xi^2*Int[2, 3]*CF[1, 1][p2]*CF[1, 2][p2]^2)/(-1 + 3*ep) - (256*(-1 + ep)*Etot^2*xi^2*Int[2, 3]*CF[1, 1][p2]^2*CF[1, 3][p2])/((-1 + 3*ep)*p2));
AmplEFT[3,-1] := Op[1]*((128*(4*ep*Etot^2*xi^2 + p2*(-1 + 3*xi))*Int[2, 2]*CF[1, 1][p2]^3)/p2^(3/2) + (256*Etot*xi*Int[2, 2]*CF[1, 1][p2]*CF[2, 1][p2])/Sqrt[p2] - (512*Etot^2*xi^2*Int[2, 2]*CF[1, 1][p2]^2*Derivative[1][CF[1, 1]][p2])/Sqrt[p2]) + Op[2]*((512*ep*Etot*xi*Int[2, 2]*CF[1, 2][p2]*CF[2, 1][p2])/((-1 + 6*ep)*Sqrt[p2]) + CF[1, 1][p2]*((256*(-1 + 4*ep)*Etot*xi*Int[2, 2]*CF[2, 2][p2])/((-1 + 6*ep)*Sqrt[p2]) + (256*(1 - 8*ep)*Etot^2*xi^2*Int[2, 2]*CF[1, 2][p2]*Derivative[1][CF[1, 1]][p2])/((-1 + 6*ep)*Sqrt[p2])) + CF[1, 1][p2]^2*((128*(2*(1 - 6*ep + 12*ep^2)*Etot^2*xi^2 + (-1 + 6*ep)*p2*(-1 + 3*xi))*Int[2, 2]*CF[1, 2][p2])/((-1 + 6*ep)*p2^(3/2)) + (256*(1 - 4*ep)*Etot^2*xi^2*Int[2, 2]*Derivative[1][CF[1, 2]][p2])/((-1 + 6*ep)*Sqrt[p2]))) + Op[4]*((-512*ep*Etot*xi*Int[2, 2]*CF[1, 3][p2]*CF[2, 1][p2])/((3 - 24*ep + 36*ep^2)*p2^(3/2)) + (1024*(1 - 3*ep)*ep*Etot*xi*Int[2, 2]*CF[1, 2][p2]*CF[2, 2][p2])/(3*(1 - 8*ep + 12*ep^2)*Sqrt[p2]) + (1024*ep*(-1 + 3*ep)*Etot^2*xi^2*Int[2, 2]*CF[1, 2][p2]^2*Derivative[1][CF[1, 1]][p2])/(3*(1 - 8*ep + 12*ep^2)*Sqrt[p2]) + CF[1, 1][p2]*((-32*(-1 + 3*ep)*(12*(-1 + 7*ep - 14*ep^2 + 8*ep^3)*Etot^2*xi^2 + (3 - 26*ep + 24*ep^2)*p2*(-1 + 3*xi))*Int[2, 2]*CF[1, 2][p2]^2)/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)*p2^(3/2)) - (512*ep*Etot*xi*Int[2, 2]*CF[2, 3][p2])/((3 - 24*ep + 36*ep^2)*p2^(3/2)) + (256*(-1 + 2*ep)*Etot*xi*Int[2, 2]*CF[2, 4][p2])/((-1 + 6*ep)*Sqrt[p2]) + (128*ep*(-11 + 10*ep)*Etot^2*xi^2*Int[2, 2]*CF[1, 3][p2]*Derivative[1][CF[1, 1]][p2])/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)*p2^(3/2)) + CF[1, 2][p2]*((128*(6 - 17*ep + 12*ep^2)*Etot^2*xi^2*Int[2, 2]*CF[1, 3][p2])/(3*(-1 + ep)*(-1 + 6*ep)*p2^(3/2)) + (128*(-3 + 27*ep - 70*ep^2 + 48*ep^3)*Etot^2*xi^2*Int[2, 2]*Derivative[1][CF[1, 2]][p2])/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)*Sqrt[p2]))) + CF[1, 1][p2]^2*((-64*(-12*Etot^2*xi^2 + 72*ep^3*Etot^2*xi^2 + ep*(p2*(7 - 21*xi) + 64*Etot^2*xi^2) + 2*ep^2*(-62*Etot^2*xi^2 + p2*(-3 + 9*xi)))*Int[2, 2]*CF[1, 3][p2])/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)*p2^(5/2)) + (128*ep*(-3 + 2*ep)*Etot^2*xi^2*Int[2, 2]*Derivative[1][CF[1, 3]][p2])/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)*p2^(3/2)))) + Op[3]*((1024*(-1 + ep)*ep*Etot*xi*Int[2, 2]*CF[1, 3][p2]*CF[2, 1][p2])/(3*(1 - 8*ep + 12*ep^2)*Sqrt[p2]) + (512*(1 - 4*ep)*ep*Etot*Sqrt[p2]*xi*Int[2, 2]*CF[1, 2][p2]*CF[2, 2][p2])/(3 - 24*ep + 36*ep^2) + (512*ep*(-1 + 4*ep)*Etot^2*Sqrt[p2]*xi^2*Int[2, 2]*CF[1, 2][p2]^2*Derivative[1][CF[1, 1]][p2])/(3 - 24*ep + 36*ep^2) + CF[1, 1][p2]*((-16*(-1 + 4*ep)*(12*(-1 + 7*ep - 14*ep^2 + 8*ep^3)*Etot^2*xi^2 + (3 - 26*ep + 24*ep^2)*p2*(-1 + 3*xi))*Int[2, 2]*CF[1, 2][p2]^2)/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)*Sqrt[p2]) + (256*(3 - 16*ep + 16*ep^2)*Etot*xi*Int[2, 2]*CF[2, 3][p2])/(3*(1 - 8*ep + 12*ep^2)*Sqrt[p2]) - (64*(-9 + 86*ep - 144*ep^2 + 64*ep^3)*Etot^2*xi^2*Int[2, 2]*CF[1, 3][p2]*Derivative[1][CF[1, 1]][p2])/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)*Sqrt[p2]) + CF[1, 2][p2]*((-64*(3 - 16*ep + 16*ep^2)*Etot^2*xi^2*Int[2, 2]*CF[1, 3][p2])/(3*(-1 + ep)*(-1 + 6*ep)*Sqrt[p2]) + (64*(-3 + 30*ep - 88*ep^2 + 64*ep^3)*Etot^2*Sqrt[p2]*xi^2*Int[2, 2]*Derivative[1][CF[1, 2]][p2])/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)))) + CF[1, 1][p2]^2*((32*(4*(3 - 25*ep + 86*ep^2 - 112*ep^3 + 48*ep^4)*Etot^2*xi^2 + (-9 + 70*ep - 112*ep^2 + 48*ep^3)*p2*(-1 + 3*xi))*Int[2, 2]*CF[1, 3][p2])/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)*p2^(3/2)) - (64*(-9 + 54*ep - 80*ep^2 + 32*ep^3)*Etot^2*xi^2*Int[2, 2]*Derivative[1][CF[1, 3]][p2])/(3*(-1 + ep)*(-1 + 2*ep)*(-1 + 6*ep)*Sqrt[p2])));
AmplEFT[3,0] := Op[1]*((32*((3*(1 - 4*xi)*Int[2, 1])/(Etot^2*xi) - (3*(-1 + 6*ep)*(-1 + 3*xi)*Int[2, 1])/p2 + (Etot^2*xi^2*((1 - 36*ep^2)*Int[2, 1] + 8*ep*Int[2, 3]))/p2^2)*CF[1, 1][p2]^3)/3 - 64*Int[2, 1]*CF[3, 1][p2] + 128*Etot*xi*Int[2, 1]*CF[2, 1][p2]*Derivative[1][CF[1, 1]][p2] + CF[1, 1][p2]*((64*Etot^2*xi^2*Int[2, 3]*CF[1, 2][p2]^2)/(1 - 3*ep) - (64*((-1 + 6*ep)*Etot^2*xi^2 + p2*(-1 + 3*xi))*Int[2, 1]*CF[2, 1][p2])/(Etot*p2*xi) + 128*Etot*xi*Int[2, 1]*(-2*Etot*xi*Derivative[1][CF[1, 1]][p2]^2 + Derivative[1][CF[2, 1]][p2])) + CF[1, 1][p2]^2*((128*Etot^2*xi^2*Int[2, 3]*CF[1, 3][p2])/(p2 - 3*ep*p2) + (64*Int[2, 1]*((2*(-1 + 6*ep)*Etot^2*xi^2 + p2*(-3 + 9*xi))*Derivative[1][CF[1, 1]][p2] - 2*Etot^2*p2*xi^2*Derivative[2][CF[1, 1]][p2]))/p2)) + Op[2]*((128*ep*Etot^2*xi^2*Int[2, 3]*CF[1, 2][p2]^3)/(-3 + 9*ep) - 64*Int[2, 1]*CF[3, 2][p2] + (256*Etot*xi*Int[2, 1]*CF[2, 2][p2]*Derivative[1][CF[1, 1]][p2])/3 + (128*Etot*xi*Int[2, 1]*CF[2, 1][p2]*Derivative[1][CF[1, 2]][p2])/3 + CF[1, 2][p2]*((64*(1 - (3*xi*(p2 + (-1 + 2*ep)*Etot^2*xi))/p2)*Int[2, 1]*CF[2, 1][p2])/(3*Etot*xi) - (128*Etot*xi*Int[2, 1]*(2*Etot*xi*Derivative[1][CF[1, 1]][p2]^2 - Derivative[1][CF[2, 1]][p2]))/3) + CF[1, 1][p2]*((32*(-1 + 2*ep)*Etot^2*xi^2*Int[2, 3]*CF[1, 2][p2]^2)/((-1 + 3*ep)*p2) - (128*(3*(-1 + 2*ep)*Etot^2*xi^2 + p2*(-1 + 3*xi))*Int[2, 1]*CF[2, 2][p2])/(3*Etot*p2*xi) - (256*Etot*xi*Int[2, 1]*(2*Etot*xi*Derivative[1][CF[1, 1]][p2]*Derivative[1][CF[1, 2]][p2] - Derivative[1][CF[2, 2]][p2]))/3 + CF[1, 2][p2]*((64*(1 - 2*ep)*Etot^2*xi^2*Int[2, 3]*CF[1, 3][p2])/((-1 + 3*ep)*p2) + (128*Int[2, 1]*(3*(2*(-1 + 2*ep)*Etot^2*xi^2 + p2*(-1 + 3*xi))*Derivative[1][CF[1, 1]][p2] - 2*Etot^2*p2*xi^2*Derivative[2][CF[1, 1]][p2]))/(3*p2))) + CF[1, 1][p2]^2*((32*(3*(1 + ep*(-5 + 6*ep))*Etot^2*p2*xi*(-1 + 3*xi)*Int[2, 1] + (-1 + 3*ep)*p2^2*(-1 + 4*xi)*Int[2, 1] + (-1 + 2*ep)*Etot^4*xi^3*((1 + 9*ep*(-1 + 2*ep))*Int[2, 1] + 2*(1 - 2*ep)*Int[2, 3]))*CF[1, 2][p2])/(Etot^2*p2^2*(xi - 3*ep*xi)) + (64*Int[2, 1]*(3*(2*(-1 + 2*ep)*Etot^2*xi^2 + p2*(-1 + 3*xi))*Derivative[1][CF[1, 2]][p2] - 2*Etot^2*p2*xi^2*Derivative[2][CF[1, 2]][p2]))/(3*p2))) + Op[4]*((-64*(-1 + ep)*ep*Etot^2*xi^2*Int[2, 3]*CF[1, 2][p2]^3)/((2 + 9*(-1 + ep)*ep)*p2) + CF[1, 3][p2]*((128*Etot*xi*Int[2, 1]*CF[2, 1][p2])/(3*p2^2) - (128*Etot*xi*Int[2, 1]*CF[2, 2][p2])/(3*p2)) - 64*Int[2, 1]*CF[3, 4][p2] + (128*Etot*xi*Int[2, 1]*CF[2, 4][p2]*Derivative[1][CF[1, 1]][p2])/3 + (128*(1 - 2*ep)*Etot*xi*Int[2, 1]*CF[2, 2][p2]*Derivative[1][CF[1, 2]][p2])/(-5 + 6*ep) + CF[1, 1][p2]^2*((16*((4*(-1 + 6*ep)*Etot^2*xi^2 + ((-7 + 6*ep)*p2*(-1 + 3*xi))/(-1 + ep))*Int[2, 1] - (4*(9 + 4*ep*(-5 + 3*ep))*Etot^2*xi^2*Int[2, 3])/(2 + 9*(-1 + ep)*ep))*CF[1, 3][p2])/(3*p2^3) + (32*(3 - 2*ep)*Etot^2*xi^2*Int[2, 1]*Derivative[1][CF[1, 3]][p2])/(3*(-1 + ep)*p2^2)) + CF[1, 2][p2]*((64*(-1 + 2*ep)*((-5 + 6*ep)*Etot^2*xi^2 + p2*(-1 + 3*xi))*Int[2, 1]*CF[2, 2][p2])/((-5 + 6*ep)*Etot*p2*xi) - (128*Etot*xi*Int[2, 1]*CF[2, 3][p2])/(3*p2) + (32*(-7 + 6*ep)*Etot^2*xi^2*Int[2, 1]*CF[1, 3][p2]*Derivative[1][CF[1, 1]][p2])/(3*(-1 + ep)*p2) + (128*(-1 + 2*ep)*Etot*xi*Int[2, 1]*(2*Etot*xi*Derivative[1][CF[1, 1]][p2]*Derivative[1][CF[1, 2]][p2] - Derivative[1][CF[2, 2]][p2]))/(-5 + 6*ep)) + CF[1, 2][p2]^2*((32*Etot^2*xi^2*((2 + ep*(-7 + 6*ep))*Int[2, 1] + 2*(-1 + ep)*ep*Int[2, 3])*CF[1, 3][p2])/(3*(-1 + ep)*(-2 + 3*ep)*p2) + (32*(-1 + 2*ep)*Int[2, 1]*((p2*(3 - 9*xi) + 2*(5 - 6*ep)*Etot^2*xi^2)*Derivative[1][CF[1, 1]][p2] + 2*Etot^2*p2*xi^2*Derivative[2][CF[1, 1]][p2]))/((-5 + 6*ep)*p2)) + CF[1, 1][p2]*((48*(-1 + 2*ep)*((-2 + 3*ep)*(-1 + 3*ep)*(-5 + 6*ep)*Etot^2*p2*xi*(-1 + 3*xi)*Int[2, 1] + (2 + 9*(-1 + ep)*ep)*p2^2*(-1 + 4*xi)*Int[2, 1] + (-1 + 2*ep)*(-5 + 6*ep)*Etot^4*xi^3*((2 + 9*(-1 + ep)*ep)*Int[2, 1] - 2*(-1 + ep)*Int[2, 3]))*CF[1, 2][p2]^2)/((-2 + 3*ep)*(-1 + 3*ep)*(-5 + 6*ep)*Etot^2*p2^2*xi) - (32*(-2 + ep)*Etot^2*xi^2*Int[2, 3]*CF[1, 3][p2]^2)/((2 + 9*(-1 + ep)*ep)*p2^2) + (128*Etot*xi*Int[2, 1]*CF[2, 3][p2])/(3*p2^2) - (64*((-5 + 6*ep)*Etot^2*xi^2 + p2*(-1 + 3*xi))*Int[2, 1]*CF[2, 4][p2])/(3*Etot*p2*xi) + (32*Etot^2*xi^2*Int[2, 1]*CF[1, 3][p2]*((11 - 10*ep)*Derivative[1][CF[1, 1]][p2] + 4*(-1 + ep)*p2*Derivative[1][CF[1, 2]][p2]))/(3*(-1 + ep)*p2^2) + (128*Etot*xi*Int[2, 1]*(3*(-1 + 2*ep)*Etot*xi*Derivative[1][CF[1, 2]][p2]^2 + (-5 + 6*ep)*Derivative[1][CF[2, 4]][p2]))/(3*(-5 + 6*ep)) + CF[1, 2][p2]*(((-16*(2 + 9*(-1 + ep)*ep)*(2*(-1 + 2*ep)*(-5 + 6*ep)*Etot^2*xi^2 + (-7 + 6*ep)*p2*(-1 + 3*xi))*Int[2, 1] + 128*(-1 + ep)*(6 + ep*(-11 + 6*ep))*Etot^2*xi^2*Int[2, 3])*CF[1, 3][p2])/(3*(-1 + ep)*(-2 + 3*ep)*(-1 + 3*ep)*p2^2) - (32*Int[2, 1]*(6*(-1 + ep)*(-1 + 2*ep)*(2*(-5 + 6*ep)*Etot^2*xi^2 + p2*(-3 + 9*xi))*Derivative[1][CF[1, 2]][p2] - Etot^2*xi^2*((-3 + 2*ep)*(-5 + 6*ep)*Derivative[1][CF[1, 3]][p2] + 12*(-1 + ep)*(-1 + 2*ep)*p2*Derivative[2][CF[1, 2]][p2])))/(3*(-1 + ep)*(-5 + 6*ep)*p2)))) + Op[3]*((-128*(-1 + ep)*ep*Etot^2*xi^2*Int[2, 3]*CF[1, 2][p2]^3)/(6 + 27*(-1 + ep)*ep) - 64*Int[2, 1]*CF[3, 3][p2] + (1024*(-1 + ep)*Etot*xi*Int[2, 1]*CF[2, 3][p2]*Derivative[1][CF[1, 1]][p2])/(3*(-5 + 6*ep)) + (256*(1 - 2*ep)*Etot*p2*xi*Int[2, 1]*CF[2, 2][p2]*Derivative[1][CF[1, 2]][p2])/(3*(-5 + 6*ep)) + (128*(-3 + 2*ep)*Etot*xi*Int[2, 1]*CF[2, 1][p2]*Derivative[1][CF[1, 3]][p2])/(3*(-5 + 6*ep)) + CF[1, 3][p2]*((64*((-1 + 2*ep)*(-5 + 6*ep)*Etot^2*xi^2 + (-3 + 2*ep)*p2*(-1 + 3*xi))*Int[2, 1]*CF[2, 1][p2])/(3*(5 - 6*ep)*Etot*p2*xi) + (256*(-1 + 2*ep)*Etot*xi*Int[2, 1]*CF[2, 2][p2])/(3*(-5 + 6*ep)) - (128*(-3 + 2*ep)*Etot*xi*Int[2, 1]*(2*Etot*xi*Derivative[1][CF[1, 1]][p2]^2 - Derivative[1][CF[2, 1]][p2]))/(3*(-5 + 6*ep))) + CF[1, 2][p2]*((128*(-1 + 2*ep)*((-5 + 6*ep)*Etot^2*xi^2 + p2*(-1 + 3*xi))*Int[2, 1]*CF[2, 2][p2])/(3*(-5 + 6*ep)*Etot*xi) + (256*(-1 + 2*ep)*Etot*xi*Int[2, 1]*CF[2, 3][p2])/(3*(-5 + 6*ep)) - (64*(-1 + 2*ep)*(-7 + 6*ep)*Etot^2*xi^2*Int[2, 1]*CF[1, 3][p2]*Derivative[1][CF[1, 1]][p2])/(3*(-1 + ep)*(-5 + 6*ep)) + (256*(-1 + 2*ep)*Etot*p2*xi*Int[2, 1]*(2*Etot*xi*Derivative[1][CF[1, 1]][p2]*Derivative[1][CF[1, 2]][p2] - Derivative[1][CF[2, 2]][p2]))/(3*(-5 + 6*ep))) + CF[1, 2][p2]^2*((64*(-1 + 2*ep)*Etot^2*xi^2*(((1 - 2*ep)*Int[2, 1])/((-1 + ep)*(-5 + 6*ep)) + (2*ep*Int[2, 3])/(2 + 9*(-1 + ep)*ep))*CF[1, 3][p2])/3 + (64*(-1 + 2*ep)*Int[2, 1]*((p2*(3 - 9*xi) + 2*(5 - 6*ep)*Etot^2*xi^2)*Derivative[1][CF[1, 1]][p2] + 2*Etot^2*p2*xi^2*Derivative[2][CF[1, 1]][p2]))/(3*(-5 + 6*ep))) + CF[1, 1][p2]*(16*(2*(-1 + 2*ep)*(-1 + 3*xi)*Int[2, 1] + (2*(-1 + 2*ep)*p2*(-1 + 4*xi)*Int[2, 1])/((-5 + 6*ep)*Etot^2*xi) + (Etot^2*xi^2*(2*(1 - 2*ep)^2*Int[2, 1] + ((2 + ep*(-5 + 2*(7 - 8*ep)*ep))*Int[2, 3])/(2 + 9*(-1 + ep)*ep)))/p2)*CF[1, 2][p2]^2 - (128*(-1 + ep)*ep*Etot^2*xi^2*Int[2, 3]*CF[1, 3][p2]^2)/((2 + 9*(-1 + ep)*ep)*p2) + (256*((-1 + 2*ep)*(-5 + 6*ep)*Etot^2*xi^2 + 2*(-1 + ep)*p2*(-1 + 3*xi))*Int[2, 1]*CF[2, 3][p2])/(3*(5 - 6*ep)*Etot*p2*xi) + (256*Etot*xi*Int[2, 1]*((-1 + 2*ep)*Etot*p2*xi*Derivative[1][CF[1, 2]][p2]^2 + 2*(3 - 2*ep)*Etot*xi*Derivative[1][CF[1, 1]][p2]*Derivative[1][CF[1, 3]][p2] + 4*(-1 + ep)*Derivative[1][CF[2, 3]][p2]))/(3*(-5 + 6*ep)) + (64*Int[2, 1]*CF[1, 3][p2]*(((-1 + 2*ep)*(-5 + 4*ep)*(-5 + 6*ep)*Etot^2*xi^2 + 6*(-1 + ep)*(-3 + 2*ep)*p2*(-1 + 3*xi))*Derivative[1][CF[1, 1]][p2] - 4*(-1 + ep)*Etot^2*p2*xi^2*((-1 + 2*ep)*Derivative[1][CF[1, 2]][p2] + (-3 + 2*ep)*Derivative[2][CF[1, 1]][p2])))/(3*(-1 + ep)*(-5 + 6*ep)*p2) + CF[1, 2][p2]*((32*(((-1 + 2*ep)*(-7 + 6*ep)*p2*(-1 + 3*xi)*Int[2, 1])/((-1 + ep)*(-5 + 6*ep)) + 2*Etot^2*xi^2*(((1 - 2*ep)^2*Int[2, 1])/(-1 + ep) + ((6 - ep*(5 + 2*ep))*Int[2, 3])/(2 + 9*(-1 + ep)*ep)))*CF[1, 3][p2])/(3*p2) - (64*(-1 + 2*ep)*Int[2, 1]*(2*(-1 + ep)*(2*(-5 + 6*ep)*Etot^2*xi^2 + p2*(-3 + 9*xi))*Derivative[1][CF[1, 2]][p2] + Etot^2*xi^2*((-3 + 2*ep)*Derivative[1][CF[1, 3]][p2] - 4*(-1 + ep)*p2*Derivative[2][CF[1, 2]][p2])))/(3*(-1 + ep)*(-5 + 6*ep)))) + CF[1, 1][p2]^2*((32*(((-1 + 4*(2 - 3*ep)*ep)*Etot^2*xi^2*Int[2, 1])/p2^2 - ((-1 + 2*ep)*(-4 + 3*ep)*(-1 + 3*xi)*Int[2, 1])/((-1 + ep)*p2) - (3*(-3 + 2*ep)*(-1 + 4*xi)*Int[2, 1])/((-5 + 6*ep)*Etot^2*xi) + ((-6 + ep*(23 + 8*ep*(-5 + 3*ep)))*Etot^2*xi^2*Int[2, 3])/((2 + 9*(-1 + ep)*ep)*p2^2))*CF[1, 3][p2])/3 + (64*(-3 + 2*ep)*Int[2, 1]*(((-1 + 2*ep)*(-5 + 6*ep)*Etot^2*xi^2 + 3*(-1 + ep)*p2*(-1 + 3*xi))*Derivative[1][CF[1, 3]][p2] - 2*(-1 + ep)*Etot^2*p2*xi^2*Derivative[2][CF[1, 3]][p2]))/(3*(-1 + ep)*(-5 + 6*ep)*p2)));
AmplEFT[3] := EFTNormFactor^3*q2^(-4*ep)(AmplEFT[3,-2]/q2+AmplEFT[3,-1]/Sqrt[q2]+AmplEFT[3,0]);


==> anc/FullTheory_Amplitudes.m <==
(* ::Package:: *)

(*
Ancillary file for "Conservative Binary Dynamics with a Spinning Black Hole at O(G^3) from Scattering Amplitudes"
This file provides the full theory amplitudes used in this computation.
*)

(* 

Conventions:
	labels 1, 2 correspond to: vector (1), scalar (2).
	mu2 renormalization scale 
	sigma = p1.p2/m1*m2
	mq2 = -q^2 = (relativistic momentum transfer squared mq2>0)
	ep = dimensional regulator
	T[i] tensor structures as in Eq. (3)
   
    Ampl[L,n,k] - returns the L-Loop amplitude for the LorentzTensor T[n] at order Sqrt[mq2]^k
    Ampl[L] - returns the full assembled L-Loop Amplitude including coupling constants
*)
kappa = Sqrt[32*Pi*G];

(* Integral Table *)
Int[1,1] = (2^(-3 + 2*ep)*Pi^(-3/2 + ep)*Gamma[1/2 - ep]^2*Gamma[1/2 + ep])/Gamma[1 - 2*ep];
Int[1,2] = (I*2^(-4 + 2*ep)*Pi^(-1 + ep)*Gamma[-ep]^2*Gamma[1 + ep])/Gamma[-2*ep];


(* G^1 amplitude *)

Ampl[1,1,-2] := (-2*m1^2*m2^2*(1 + 2*(-1 + ep)*sigma^2))/(-1 + ep);
Ampl[1,2,-2] := (-2*m2^2)/(-1 + ep);
Ampl[1,3,-2] := 2;
Ampl[1,4,-2] := -4*m1*m2*sigma;

Ampl[1] := (kappa/2)^2/mq2*Sum[Ampl[1,i,-2]*T[i],{i,1,4}]

(* G^2 amplitude *)

(* super-classical *)

Ampl[2,1,-2] := (-2*Int[1,2]*m1^3*m2^3*(1 + 2*(-1 + ep)*sigma^2)^2)/((-1 + ep)^2*Sqrt[-1 + sigma^2]);
Ampl[2,2,-2] := -((Int[1,2]*m1*m2^3*(-2 + 3*ep - 4*(-1 + ep)^3*sigma^2))/((-1 + ep)^2*(-1 + 2*ep)*Sqrt[-1 + sigma^2]));
Ampl[2,3,-2]:= (Int[1,2]*m1*m2*(-1 - 4*(-1 + ep)*(2 + ep*(-5 + 4*ep))*sigma^2 + 8*(-1 + ep)^2*(-1 + 2*ep)*sigma^4))/(2*(-1 + ep)^2*(-1 + 2*ep)*(-1 + sigma^2)^(3/2));
Ampl[2,4,-2]:= (-4*Int[1,2]*m1^2*m2^2*sigma*(1 + 2*(-1 + ep)*sigma^2))/((-1 + ep)*Sqrt[-1 + sigma^2]);

Ampl[2,-2]:=Sum[T[i]Ampl[2,i,-2],{i,1,4}]

(* classical *)

Ampl[2,1,-1]:= ((-1 + 2*ep)*Int[1,1]*m1^2*m2^2*(m1 + m2)*(3 + (-3 + 4*ep)*sigma^2*(6 + (-5 + 4*ep)*sigma^2)))/(4*(-1 + ep)^2*(-1 + sigma^2));
Ampl[2,2,-1]:= -1/32*(Int[1,1]*m2^2*(4*(-1 + ep)*(-5 + 2*ep)*(-1 + 2*ep)*m2*(1 + (-3 + 4*ep)*sigma^2) + 
    m1*(-27 + 67*ep - 56*ep^2 + 12*ep^3 + 2*(39 + ep*(-147 + 2*ep*(113 + 2*ep*(-35 + 6*ep))))*sigma^2 + (-1 + ep)*(-5 + 4*ep)*(1 + 4*(-3 + ep)*ep)*sigma^4)))/
  ((-1 + ep)^3*(-1 + sigma^2));
Ampl[2,3,-1]:= (Int[1,1]*(2*m2 - 2*(-3 + 4*ep)*m2*(-2*ep - 4*(-1 + ep)*(-1 + 2*ep)*sigma^2 + (-1 + 2*ep)*(-5 + 4*ep)*sigma^4) + 
   m1*(9 - 10*ep + 8*ep^2 + 2*(-33 + 2*ep*(45 + 4*ep*(-11 + 4*ep)))*sigma^2 - (-5 + 4*ep)*(13 + 2*ep*(-15 + 8*ep))*sigma^4)))/(16*(-1 + ep)^2*(-1 + sigma^2)^2);
Ampl[2,4,-1] := ((-1 + 2*ep)*Int[1,1]*m1*m2*(4*(-1 + ep)*m1 + (-3 + 4*ep)*m2)*sigma*(3 + (-5 + 4*ep)*sigma^2))/(4*(-1 + ep)^2*(-1 + sigma^2));

Ampl[2,-1]:=Sum[T[i]Ampl[2,i,-1],{i,1,4}]

(* quantum *)

Ampl[2,1,0] := (Int[1,2]*m1*m2*(-m2^2 + ep*(-1 + 2*ep)*(m1^2 + m2^2) + 2*ep*(-1 + 2*ep)*m1*m2*sigma + (m2^2 + 4*(-1 + ep)*ep*((-1 + 2*ep)*m1^2 + 2*(-1 + ep)*m2^2))*sigma^2 + 
   8*(-1 + ep)*ep*(-1 + 2*ep)*m1*m2*sigma^3 + 4*(-1 + ep)*ep*((-1 + ep)*(-1 + 2*ep)*m1^2 + (2 + ep*(-3 + 2*ep))*m2^2)*sigma^4 + 8*(-1 + ep)^2*ep*(-1 + 2*ep)*m1*m2*sigma^5))/
 (2*(-1 + ep)^2*(-1 + 2*ep)*(-1 + sigma^2)^(3/2));
Ampl[2,2,0] := (Int[1,2]*m2*(4*m1*m2*sigma*(1 - 7*ep + 7*ep^2 - 4*(-1 + ep)^2*(1 + (-4 + ep)*ep)*sigma^2) + 2*m2^2*(1 - 6*ep + 3*ep^2 - 2*(2 + ep*(-11 + 2*ep*(8 + (-5 + ep)*ep)))*sigma^2) + 
   m1^2*(1 + 2*ep*(-2 + 3*ep) - 4*ep*(1 + ep*(3 + 2*(-3 + ep)*ep))*sigma^2 + 8*(-1 + ep)^2*(-1 + 4*ep)*sigma^4)))/(8*(-1 + ep)^2*(-1 + 2*ep)*m1*(-1 + sigma^2)^(3/2));
Ampl[2,3,0] := (Int[1,2]*((-1 + ep)*m1^2*(3 + 4*(-1 + ep)*(6 + ep*(-7 + 4*ep))*sigma^2 - 8*(-1 + ep)^2*(-3 + 2*ep)*sigma^4) + 
   2*m1*m2*sigma*(5 + ep*(-13 + 8*ep) + 4*(-1 + ep)^2*ep*(-3 + 4*ep)*sigma^2 - 8*(-1 + ep)^3*(-1 + 2*ep)*sigma^4) + 
   m2^2*(1 + ep + 2*(2 + ep*(-13 + 2*ep*(10 + ep*(-9 + 4*ep))))*sigma^2 - 8*(-1 + ep)*(-1 + 2*ep*(2 + (-2 + ep)*ep))*sigma^4)))/(8*(-1 + ep)^2*(-1 + 2*ep)*m1*m2*(-1 + sigma^2)^(5/2));
Ampl[2,4,0] := (Int[1,2]*(4*(-1 + ep)^2*(-1 + 2*ep)*m1^2*sigma*(1 + 2*(-1 + ep)*sigma^2) + 2*m2^2*sigma*(-2 + 9*ep - 10*ep^2 + 4*ep^3 + 4*(-1 + ep)*(-1 + 2*ep*(2 + (-2 + ep)*ep))*sigma^2) + 
   m1*m2*(-1 + 2*ep + 4*(-1 + ep)*ep*(-1 + 2*ep)*sigma^2 + 8*(1 - 3*ep + 2*ep^2)^2*sigma^4)))/(4*(-1 + ep)^2*(-1 + 2*ep)*(-1 + sigma^2)^(3/2));

Ampl[2,0]:=Sum[T[i]Ampl[2,i,0],{i,1,4}]

Ampl[2]:= (kappa/2)^4*(mu2/mq2)^(ep)*(Ampl[2,-2]/mq2+Ampl[2,-1]/Sqrt[mq2]+Ampl[2,0])

(* G^3 amplitude *)

(* super-super-classical *)

Ampl[3,1,-2] := (m1^4*m2^4*(1 - 2*sigma^2)^2*(1 + 3*ep - 2*sigma^2))/(64*ep^2*Pi^2*(-1 + sigma^2));
Ampl[3,2,-2] := (m1^2*m2^4*(-1 + 2*sigma^2)*(-1 - 4*ep + 2*(1 + ep)*sigma^2))/(64*ep^2*Pi^2*(-1 + sigma^2));
Ampl[3,3,-2] := (m1^2*m2^2*(-1 - 6*ep + 2*(5 + 11*ep)*sigma^2 - 8*(3 + 2*ep)*sigma^4 + 16*sigma^6))/(256*ep^2*Pi^2*(-1 + sigma^2)^2);
Ampl[3,4,-2] := (m1^3*m2^3*sigma*(1 + 2*ep - 2*sigma^2)*(-1 + 2*sigma^2))/(32*ep^2*Pi^2*(-1 + sigma^2));

Ampl[3,-2]:=Sum[T[i]Ampl[3,i,-2],{i,1,4}]

(* super-classical *)

Ampl[3,1,-1] :=(((3*I)*m1^3*m2^3*(m1 + m2)*Pi^3*(1 - 7*sigma^2 + 10*sigma^4))/(ep*Sqrt[-1 + sigma^2]) - 
 (I*m1^3*m2^3*(m1 + m2)*Pi^3*(3 + 6*sigma^2 - 65*sigma^4 + 64*sigma^6))/(-1 + sigma^2)^(3/2) - 
 ((6*I)*m1^3*m2^3*(m1 + m2)*Pi^3*(1 - 7*sigma^2 + 10*sigma^4)*Log[2])/Sqrt[-1 + sigma^2])/(4Pi)^4;
Ampl[3,2,-1] := (((-I/8)*m1*m2^3*Pi^3*(-1 + 2*sigma^2)*(20*m2*(-1 + 3*sigma^2) + 
    m1*(-27 + 78*sigma^2 + 5*sigma^4)))/(ep*(-1 + sigma^2)^(3/2)) - 
 ((I/24)*m1*m2^3*Pi^3*(4*m2*(13 + 97*sigma^2 - 156*sigma^4) - 
    m1*(-195 + 138*sigma^2 + 45*sigma^4 + 244*sigma^6)))/(-1 + sigma^2)^(3/2) + 
 ((I/4)*m1*m2^3*Pi^3*(-1 + 2*sigma^2)*(20*m2*(-1 + 3*sigma^2) + 
    m1*(-27 + 78*sigma^2 + 5*sigma^4))*Log[2])/(-1 + sigma^2)^(3/2))/(4Pi)^4;
Ampl[3,3,-1] :=(((-I/4)*m1*m2^3*Pi^3*(-1 + 2*sigma^2)*(9*m1 + 2*m2 - 6*(11*m1 + 4*m2)*sigma^2 + 
    5*(13*m1 + 6*m2)*sigma^4))/(ep*(-1 + sigma^2)^(5/2)) - 
 ((I/6)*m1*m2^3*Pi^3*(m2*(7 - 134*sigma^2 + 327*sigma^4 - 192*sigma^6) + 
    m1*(-66 + 249*sigma^2 - 264*sigma^4 + 89*sigma^6)))/(-1 + sigma^2)^(5/2) + 
 ((I/2)*m1*m2^3*Pi^3*(-1 + 2*sigma^2)*(9*m1 + 2*m2 - 6*(11*m1 + 4*m2)*sigma^2 + 
    5*(13*m1 + 6*m2)*sigma^4)*Log[2])/(-1 + sigma^2)^(5/2))/(4Pi)^4/m2^2;
Ampl[3,4,-1] := ((I*m1^2*m2^3*(4*m1 + 3*m2)*Pi^3*sigma*(3 - 11*sigma^2 + 10*sigma^4))/
  (ep*(-1 + sigma^2)^(3/2)) - (I*m1^2*m2^3*Pi^3*sigma*(4*m1*(-3 - 6*sigma^2 + 13*sigma^4) + 
    m2*(-3 - 47*sigma^2 + 64*sigma^4)))/(-1 + sigma^2)^(3/2) - 
 ((2*I)*m1^2*m2^3*(4*m1 + 3*m2)*Pi^3*sigma*(3 - 11*sigma^2 + 10*sigma^4)*Log[2])/
  (-1 + sigma^2)^(3/2))/(4Pi)^4/m2;

Ampl[3,-1]:=Sum[T[i]Ampl[3,i,-1],{i,1,4}]

(* classical *)

Ampl[3,1,0] := (m1^2*m2^2*(Sqrt[-1 + sigma^2]*(-3*m2^2*(1 - 3*sigma^2 + 2*sigma^4) + ep*(3*m1^2*(-3 + 4*sigma^2)*(1 - 8*sigma^2 + 8*sigma^4) + 3*m2^2*(-9 + 48*sigma^2 - 78*sigma^4 + 40*sigma^6) + 
       2*m1*m2*sigma*(-59 + 156*sigma^2 - 162*sigma^4 + 68*sigma^6))) + 12*ep*m1*m2*(-1 + sigma^2)^2*(-3 + 4*sigma^2*(-3 + sigma^2))*ArcCosh[sigma]))/(768*ep^2*Pi^2*(-1 + sigma^2)^(5/2));
Ampl[3,2,0]:= -1/15360*(m2^2*(Sqrt[-1 + sigma^2]*(15*m2^2*(-2 + 9*ep + 2*(6 - 31*ep)*sigma^2 + 8*(-2 + 9*ep)*sigma^4) + 2*m1*m2*sigma*(-30 + 1059*ep + 2*(90 - 139*ep)*sigma^2 + 8*(-30 + 133*ep)*sigma^4) + 
      15*m1^2*(-1 + 7*ep + 2*(1 - 30*ep)*sigma^2 + 8*(1 + 6*ep)*sigma^4 + 16*(-1 + 2*ep)*sigma^6)) + 120*ep*m1*m2*(3 + 24*sigma^2 - 6*sigma^4 + 4*sigma^6)*ArcCosh[sigma]))/
  (ep^2*Pi^2*(-1 + sigma^2)^(5/2));
Ampl[3,3,0] := -1/30720*(Sqrt[-1 + sigma^2]*(15*m1^2*(6 + 21*ep - 2*(30 + 7*ep)*sigma^2 + 16*(9 - 8*ep)*sigma^4 + 32*(-3 + 4*ep)*sigma^6) + 
     15*m2^2*(-2 - 19*ep + 2*(-2 + 49*ep)*sigma^2 + 8*(4 - 25*ep)*sigma^4 + 32*(-1 + 4*ep)*sigma^6) + 
     2*m1*m2*sigma*(-30*(-1 + 2*sigma^2)*(-5 + 8*sigma^4) + ep*(7943 + 6986*sigma^2 - 8516*sigma^4 + 1192*sigma^6))) + 120*ep*m1*m2*(24 + 162*sigma^2 + 35*sigma^4 - 104*sigma^6 + 8*sigma^8)*ArcCosh[sigma])/
  (ep^2*Pi^2*(-1 + sigma^2)^(7/2));
Ampl[3,4,0] := (m1*m2*(Sqrt[-1 + sigma^2]*(12*m2^2*sigma*(-1 + 3*ep + 4*(1 - 4*ep)*sigma^2 + 4*(-1 + 4*ep)*sigma^4) + 12*m1^2*sigma*(-1 + 4*ep + 4*(1 - 5*ep)*sigma^2 + 4*(-1 + 5*ep)*sigma^4) + 
     m1*m2*(-3 + 154*ep + 6*(1 + 63*ep)*sigma^2 + 24*(1 - 30*ep)*sigma^4 + 16*(-3 + 17*ep)*sigma^6)) + 48*ep*m1*m2*sigma*(6 + 5*sigma^2 - 13*sigma^4 + 2*sigma^6)*ArcCosh[sigma]))/
 (1536*ep^2*Pi^2*(-1 + sigma^2)^(5/2));  

Ampl[3,0]:=Sum[T[i]Ampl[3,i,0],{i,1,4}];

Ampl[3] := (kappa/2)^6*(mu2/mq2)^(2ep)*(Exp[EulerGamma]/(4Pi))^(-2ep)*(Ampl[3,-2]/mq2+Ampl[3,-1]/Sqrt[mq2]+Ampl[3,0]);


==> anc/Tensor_expansion.m <==
(* ::Package:: *)

(*
Ancillary file for "Conservative Binary Dynamics with a Spinning Black Hole at O(G^3) from Scattering Amplitudes"
This file shows the the expansion of the relativistic LorentzTensors T[n] of Eq. (3) in terms of the non-relativistic Operators Op[n] of Eq. (7).
Note, that we do not include T[5], as its coefficient vanishes
*)

(* 
Conventions:
    labels 1, 2 correspond to: vector(1), scalar(2).
    p = ceter of mass momentum,
    q = momentum transfer 
    p2 = p^2
    q2 = q^2
    E1 = Sqrt[m1^2+p^2] 
    Etot = E1+E2
    
 The T[n] Lorentztensors are given
*)
{T[1] -> -Op[1] + Op[4]/(2*m1^4*(1 + E1/m1)^2) + 
   Op[3]*(-(1/(m1^2*(1 + E1/m1))) - q2/(8*m1^4*(1 + E1/m1)^2)) + 
   Op[2]*(1/(m1^2*(1 + E1/m1)) + q2/(4*m1^4*(1 + E1/m1)^2)), 
 T[2] -> -1/4*(Op[4]*q2)/(m1^4*(1 + E1/m1)^2) + 
   Op[2]*(-1/2*q2/(m1^2*(1 + E1/m1)) - 
     q2^2/(8*m1^4*(1 + E1/m1)^2)) + 
   Op[3]*(1 + q2/(2*m1^2*(1 + E1/m1)) + 
     q2^2/(16*m1^4*(1 + E1/m1)^2)), 
 T[3] -> Op[4]*(-(Etot^2/m1^2) + (Etot*q2)/(2*m1^3*(1 + E1/m1)) - 
     q2^2/(16*m1^4*(1 + E1/m1)^2)) + 
   Op[2]*((Etot*(-Etot + m1)*q2)/(2*m1^2) - ((-2*Etot + m1)*q2^2)/
      (8*m1^3*(1 + E1/m1)) - q2^3/(32*m1^4*(1 + E1/m1)^2)) + 
   Op[3]*(((Etot - m1)^2*q2)/(4*m1^2) + ((-Etot + m1)*q2^2)/
      (8*m1^3*(1 + E1/m1)) + q2^3/(64*m1^4*(1 + E1/m1)^2)), 
 T[4] -> Op[4]*(-(Etot/(m1^3*(1 + E1/m1))) + 
     q2/(4*m1^4*(1 + E1/m1)^2)) + 
   Op[3]*(-1 + Etot/m1 + ((Etot - 2*m1)*q2)/(4*m1^3*(1 + E1/m1)) - 
     q2^2/(16*m1^4*(1 + E1/m1)^2)) + 
   Op[2]*(-(Etot/m1) + ((-Etot + m1)*q2)/(2*m1^3*(1 + E1/m1)) + 
     q2^2/(8*m1^4*(1 + E1/m1)^2))
}

